The VLA/ALMA Nascent Disk and Multiplicity (VANDAM) Survey of Orion Protostars. A Statistical Characterization of Class 0 and I Protostellar Disks

We have conducted a survey of 328 protostars in the Orion molecular clouds with ALMA at 0.87 mm at a resolution of $\sim$0.1" (40 au), including observations with the VLA at 9 mm toward 148 protostars at a resolution of $\sim$0.08" (32 au). This is the largest multi-wavelength survey of protostars at this resolution by an order of magnitude. We use the dust continuum emission at 0.87 mm and 9 mm to measure the dust disk radii and masses toward the Class 0, Class I, and Flat Spectrum protostars, characterizing the evolution of these disk properties in the protostellar phase. The mean dust disk radii for the Class 0, Class I, and Flat Spectrum protostars are 44.9$^{+5.8}_{-3.4}$, 37.0$^{+4.9}_{-3.0}$, and 28.5$^{+3.7}_{-2.3}$ au, respectively, and the mean protostellar dust disk masses are 25.9$^{+7.7}_{-4.0}$, 14.9$^{+3.8}_{-2.2}$, 11.6$^{+3.5}_{-1.9}$ Earth masses, respectively. The decrease in dust disk masses is expected from disk evolution and accretion, but the decrease in disk radii may point to the initial conditions of star formation not leading to the systematic growth of disk radii or that radial drift is keeping the dust disk sizes small. At least 146 protostellar disks (35% out of 379 detected 0.87 mm continuum sources plus 42 non-detections) have disk radii greater than 50 au in our sample. These properties are not found to vary significantly between different regions within Orion. The protostellar dust disk mass distributions are systematically larger than that of Class II disks by a factor of $>$4, providing evidence that the cores of giant planets may need to at least begin their formation during the protostellar phase.

==> compile.sh <==
#!/bin/sh
pdflatex ms
pdflatex ms
pdflatex ms

